Elastic Remote Methods

For distributed applications to take full advantage of cloud computing systems, we need middleware systems that allow developers to build elasticity management components right into the applications. This paper describes the design and implementation of ElasticRMI, a middleware system that (1) enables application developers to dynamically change the number of (server) objects available to handle remote method invocations with respect to the application's workload, without requiring major changes to clients (invokers) of remote methods, (2) enables flexible elastic scaling by allowing developers to use a combination of resource utilization metrics and fine-grained application-specific information like the properties of internal data structures to drive scaling decisions, (3) provides a high-level programming framework that handles elasticity at the level of classes and objects, masking low-level platform specific tasks (like provisioning VM images) from the developer, and (4) increases the portability of ElasticRMI applications across different private data centers/IaaS clouds through Apache Mesos.

==> AppLevel.java <==
//Custom decider class to make application-level scaling decisions
class MyDecider extends Decider { 
    int poolSizeKVS, poolSizeMBS, poolSizeDMQ;
    public MyKVStore kvs; //This decider monitors a KV Store
    public MyBackupStore mbs; // and a backup store
    public DistributedMQ dmq; 
    int getDesiredPoolSize(ElasticObject o) { //Called by ElasticRMI runtime
        String cName = Decider.getClassName(o);
        //Make a decision on the size of the dmq pool
        if(cName.equals("DistributedMQ") {
           //Latency for inserting into queue is more than 100ms
           //Increase the size of all 3 elastic object pools in concert
           if(dmq.getAvgLatency() > 100) {  
               poolSizeKVS++;
               poolSizeMBS++;
               poolSizeDMQ++;
               return poolSizeDMQ;
           }
        }
        ...
    }
    ...
}
class MyKVStore extends ElasticObject {
    ...
    MyKVStore(Decider d) {
        ...
        super(d); //associate d with this object pool
    }
}

class MyBackupStore extends ElasticObject {
    ...
    MyBackupStore(Decider d) {
        ...
        super(d); //associate d with this object pool
    }
}

class DistributedMQ extends ElasticObject {
    MyKVStore kvs; 
    MyBackupStore mbs; 
    DistributedMQ() {
        MyDecider d = new MyDecider();
        kvs = new MyKVStore(d);
        mbs = new BackupStore(d);
        d.kvs = kvs; //associate kvs with d
        d.mbs = mbs; //associate mbs with d
        d.dmq = this; //associate dmq with d
        super(d);//associate d with this object pool
    }
    long getAvgLatency() {...}
    ...
}


==> graphs/Agility.py <==
"""
When plotting time series, eg financial time series, one often wants
to leave out days on which there is no data, eh weekends.  The example
below shows how to use an 'index formatter' to achieve the desired plot
"""
import sys
import numpy as np
import matplotlib as mplot
import matplotlib.pyplot as plt
import matplotlib.mlab as mlab
import matplotlib.cbook as cbook
import matplotlib.ticker as ticker

mplot.rc('xtick', labelsize=40)
mplot.rc('ytick', labelsize=40)
plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
#mplot.rcParams['text.usetex'] = True

datafile = sys.argv[1] 
print 'loading', datafile
r = mlab.csv2rec(datafile)
#from matplotlib.font_manager import FontProperties

#fontP = FontProperties()
#fontP.set_size('xx-large')

fig = plt.figure(figsize=(18, 6));
ax = fig.add_subplot(111);
#ax.set_yscale('log');
ax.plot(r.time,r.elasticrmi, 's-', color='k',linewidth=2, markersize=12)
ax.plot(r.time,r.overprovisioning, '>--', color='b',linewidth=4, markersize=12)
ax.plot(r.time,r.cloudwatch, 'o-', color='r',linewidth=2, markersize=6)
ax.plot(r.time,r.elasticrmicpumem, '^--', color='g',linewidth=2, markersize=8)


ax.set_xlabel(sys.argv[2],  size=50)
ax.set_ylabel(sys.argv[3],  size=50)

#leg=plt.legend((sys.argv[4], sys.argv[5], sys.argv[6]),'best', prop={'size':30});
leg=plt.legend((sys.argv[4], sys.argv[5], sys.argv[6], "ElasticRMI-CPUMem"),bbox_to_anchor=(0., 1.02, 1., .102), loc=3,
       ncol=3, mode="expand", borderaxespad=0., prop={'size':30});

plt.savefig(sys.argv[7],dpi=300,facecolor='w',edgecolor='w', format='pdf', transparent=False, bbox_inches='tight')




==> graphs/Agility.sh <==
python Agility.py AgilityCyclicalLock.csv "Time(minutes)" "Agility" "ElasticRMI" "Overprovisioning" "CloudWatch" AgilityCyclicalLock.pdf
python Agility.py AgilityCyclicalHedwig.csv "Time(minutes)" "Agility" "ElasticRMI" "Overprovisioning" "CloudWatch" AgilityCyclicalHedwig.pdf
python Agility.py AgilityCyclicalPaxos.csv "Time(minutes)" "Agility" "ElasticRMI" "Overprovisioning" "CloudWatch" AgilityCyclicalPaxos.pdf
python Agility.py AgilityCyclicalMarketcetera.csv "Time(minutes)" "Agility" "ElasticRMI" "Overprovisioning" "CloudWatch" AgilityCyclicalMarketcetera.pdf
python Agility.py AgilityAbruptLock.csv "Time(minutes)" "Agility" "ElasticRMI" "Overprovisioning" "CloudWatch" AgilityAbruptLock.pdf
python Agility.py AgilityAbruptHedwig.csv "Time(minutes)" "Agility" "ElasticRMI" "Overprovisioning" "CloudWatch" AgilityAbruptHedwig.pdf
python Agility.py AgilityAbruptPaxos.csv "Time(minutes)" "Agility" "ElasticRMI" "Overprovisioning" "CloudWatch" AgilityAbruptPaxos.pdf
python Agility.py AgilityAbruptMarketcetera.csv "Time(minutes)" "Agility" "ElasticRMI" "Overprovisioning" "CloudWatch" AgilityAbruptMarketcetera.pdf


==> graphs/ProvLatency.py <==
"""
When plotting time series, eg financial time series, one often wants
to leave out days on which there is no data, eh weekends.  The example
below shows how to use an 'index formatter' to achieve the desired plot
"""
import sys
import numpy as np
import matplotlib as mplot
import matplotlib.pyplot as plt
import matplotlib.mlab as mlab
import matplotlib.cbook as cbook
import matplotlib.ticker as ticker
datafile = sys.argv[1] 
print 'loading', datafile
r = mlab.csv2rec(datafile)
from matplotlib.font_manager import FontProperties

#fontP = FontProperties()
#fontP.set_size('xx-large')

mplot.rc('xtick', labelsize=30)
mplot.rc('ytick', labelsize=30)


plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True




fig = plt.figure(figsize=(18, 6));
#plt.xlim([0,100])
ax = fig.add_subplot(111);
ax.plot(r.time,r.marketcetera, 's--', color='r',linewidth=2, markersize=12)
ax.plot(r.time,r.overprovisioning, '>-', color='b',linewidth=2, markersize=20)
ax.plot(r.time,r.hedwig, 'v-', color='k',linewidth=2, markersize=12)
ax.plot(r.time,r.dcs, '*-', color='g',linewidth=2, markersize=12)
ax.plot(r.time,r.paxos, '^-', color='m',linewidth=2, markersize=12)


ax.set_xlabel("Time (minutes)",  size=30)
ax.set_ylabel("Provisioning latency (s)",  size=30)

leg=plt.legend(("Marketcetera", "Overprovisioning", "Hedwig", "DCS", "Paxos"),'best', prop={'size':20});

plt.savefig(sys.argv[2],dpi=300,facecolor='w',edgecolor='w', format='pdf', transparent=False, bbox_inches='tight')



